Catapults in SGD: spikes in the training loss and their impact on generalization through feature learning

In this paper, we first present an explanation regarding the common occurrence of spikes in the training loss when neural networks are trained with stochastic gradient descent (SGD). We provide evidence that the spikes in the training loss of SGD are "catapults", an optimization phenomenon originally observed in GD with large learning rates in [Lewkowycz et al. 2020]. We empirically show that these catapults occur in a low-dimensional subspace spanned by the top eigenvectors of the tangent kernel, for both GD and SGD. Second, we posit an explanation for how catapults lead to better generalization by demonstrating that catapults promote feature learning by increasing alignment with the Average Gradient Outer Product (AGOP) of the true predictor. Furthermore, we demonstrate that a smaller batch size in SGD induces a larger number of catapults, thereby improving AGOP alignment and test performance.

==> figure/main.py <==
# This is a sample Python script.

# Press ⌃R to execute it or replace it with your code.
# Press Double ⇧ to search everywhere for classes, files, tool windows, actions, and settings.


def print_hi(name):
    # Use a breakpoint in the code line below to debug your script.
    print(f'Hi, {name}')  # Press ⌘F8 to toggle the breakpoint.


# Press the green button in the gutter to run the script.
if __name__ == '__main__':
    print_hi('PyCharm')

# See PyCharm help at https://www.jetbrains.com/help/pycharm/


==> figure/plot_perc_sharpness_2_sharpness.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter
import matplotlib.ticker as mtick
import seaborn as sns
import math
import pandas as pd

import sys


myFile = pd.read_csv('crit_high.csv', sep=',').values
# loss1 = myFile[:,10]
lr = myFile[:,1]
color = ['#c1272d',
'#0000a7',
'#eecc16',
'#008176',
'#b3b3b3' ]

# fig = plt.figure(figsize=(12,10))
h = 11
fig, ax = plt.subplots(figsize=(h,h))

fc = np.array([99.4,99.2,98.9])

fc_5 = np.array([94.6,95.7,97.8])

cn_5 = np.array([92.9,92.7,97.9])
x = ['Shallow network','5-layer FCN','5-layer CNN',]
l = [0,1, 2,]
error     = [np.std(fc),np.std(fc_5),np.std(cn_5)]
mean = [np.mean(fc),np.mean(fc_5),np.mean(cn_5)]
bars = plt.bar(x, mean, yerr=error, align='center', alpha=0.5, ecolor='black', capsize=15)
for i, bar in enumerate(bars):
    plt.errorbar(bar.get_x() + bar.get_width() / 2, mean[i], yerr=error[i],
                 ecolor='black', capsize=20, elinewidth=5, linestyle='None')
# y,binEdges = np.histogram([np.mean(fc),np.mean(fc_5),np.mean(cn_5)],bins=3)
# bincenters = 0.5*(binEdges[1:]+binEdges[:-1])


ax.axhline(y=100, xmin=0, linewidth = 5, color='purple',linestyle = '--', xmax=2)


ax.set_ylabel("sgn($\eta$-$\eta_{crit}$) = sgn($\mathcal{P}Diff_1(X_{batch}))$")
# ax.set_xlabel("$\epsilon$")

# ax.yaxis.label.set_color(p1.get_color())

# ax.legend(prop=dict(size=30),loc = 'best')
ax.xaxis.label.set_size(40)
ax.yaxis.label.set_size(35)

ax.set_ylim(50,105)
# ax.set_yscale('log')
# ax.set_xscale('log')

ax.set_xticks(l)
ax.set_xticklabels(x)
ax.xaxis.set_tick_params(labelsize=27, length=12)
ax.yaxis.set_tick_params(labelsize=27)

# #plt.savefig('epoch.pdf',format='pdf')
plt.savefig("lr_match_prec_sharpness_true.pdf")
# plt.savefig("crit_lr_sgd_large.png")
plt.show()

==> figure/two-layer-linear.py <==
import numpy as np
import matplotlib.pyplot as plt
d = 10
m = 1000
n = 1
np.random.seed(7)
X = np.random.normal(size = (n,d))/np.sqrt(d)
y = np.random.normal(size =(n,1))

U = np.random.normal(size =(m,d))
v = np.random.normal(size =(m,1))

epochs = 100
lr = 1.1
losses = []
l1_norm = []
plt.hist(v.T@U)
for epoch in range(epochs):
    output = 1/np.sqrt(m)*X@U.T@v
    loss = 1/n*np.sum((output-y)**2)
    dU = 1/np.sqrt(m)*2/n*v@((X.T@(output-y)).T)
    dv = 1/np.sqrt(m)*2/n*((output-y).T@X@U.T).T
    U = U - lr*dU
    v = v - lr*dv
    losses.append(loss)
    norm = np.linalg.norm(v.T@U,1)
    l1_norm.append(norm)
    print(loss,norm)
plt.hist(v.T@U)
plt.show()
